ReproducedPapers.org: Openly teaching and structuring machine learning reproducibility

We present ReproducedPapers.org: an open online repository for teaching and structuring machine learning reproducibility. We evaluate doing a reproduction project among students and the added value of an online reproduction repository among AI researchers. We use anonymous self-assessment surveys and obtained 144 responses. Results suggest that students who do a reproduction project place more value on scientific reproductions and become more critical thinkers. Students and AI researchers agree that our online reproduction repository is valuable.

==> fig/scripts/reproduction-success-rates.py <==
import numpy as np
import pandas as pd
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns

sns.set_style('ticks')

font = {'size': 30}
matplotlib.rc('font', **font)


# load results
reprods = pd.read_csv('reproducibility-success-results.csv')
results_dict = {
    'Successful': 2,
    'Partially successful': 1,
    'Failed': 0,
    'Unknown': 3,
}
results = list(results_dict.keys())

# graph colors
colors = list(reversed([
    (118/255, 139/255, 230/255),
    (162/255, 172/255, 229/255),
    (225/255, 106/255, 134/255),
    (226/255, 226/255, 226/255),
]))


# reproduction success rate graph
df = reprods.groupby('Result').count()
df = df.reindex(list(reversed(results)), fill_value=0)
df = df / df.sum() * 100
df = df.rename(index={
    'Partially successful': 'Partially\nsuccessful',
})
df = df.drop('Paper', axis=1)

f, ax = plt.subplots()
ax.barh(df.index, df.values.flatten(), color=colors)
ax.set(xlabel='Percentage (%)', ylabel='', title='')
f.savefig("success-rate.pdf", bbox_inches='tight')


# reproduction success rates per paper
df = reprods.groupby(['Paper', 'Result']).count()
df2 = reprods.groupby('Paper').count().sort_values('Reproduction')
paper_ids = df.index.levels[0]
rename_dict = {p: '{:02d}'.format(i+1) for i, p in enumerate(paper_ids)}
paper_names = list(rename_dict.values())
df = df.reindex(pd.MultiIndex.from_product([df2.index, results], names=['Paper', 'Result']), fill_value=0)
df = df.rename(index=rename_dict)
df = df.unstack()
df = df.reindex(pd.MultiIndex.from_product([df.columns.levels[0], reversed(results)], names=['Reproduction', 'Result']), axis=1)
df[('Reproduction', 'total')] = df['Reproduction'].sum(axis=1)
df = df.sort_values(('Reproduction', 'total'))
df = df.drop(('Reproduction', 'total'), axis=1)
df = df.rename(index={ii: i + 1 for i, ii in enumerate(df.index)})

ax = df.plot(kind='bar', stacked=True, color=colors)
ax.set(xlabel='Paper ID', ylabel='# Reproductions', title='', ylim=(0, 6))
ax.tick_params(axis='x', which='both', labelsize=14, rotation=0)
ax.grid(False)
handles, labels = ax.get_legend_handles_labels()
ax.legend(reversed(handles), results, fontsize=18)
f = ax.get_figure()
f.savefig("num-of-reprods.pdf", bbox_inches='tight')

==> fig/scripts/stacked-barchart-figures.R <==
#install.packages("tidyverse")
#install.packages("HH")
library(tidyverse)
library(HH)

# Prepare data
df_students <- read_csv("Reproducibility_project_in_the_DL_course_2020-6-18_21-20-0.csv",skip = 1, col_types = cols(.default=col_character())) %>% 
  dplyr::select(-name) %>% 
  dplyr::rename(`An online reproduction repository increases the perceived value of doing a reproduction.`=
                `An online reproduction repository increases the percieved value of doing a reproduction.`) %>% 
  dplyr::rename(`I would like to contribute by adding a reproduction.`=
                  `I would like to contribute by adding a reproduction by myself or by my students/team/...`)

df_ai <- read_csv("Survey_on_Reproducability_in_AI_repo_2020-6-18_21-19-21.csv",skip = 1, col_types = cols(.default=col_character())) %>%  
  dplyr::select(-name) %>% dplyr::select(1:11) %>% 
  dplyr::rename(`I would like to contribute by adding a reproduction.`=
                `I would like to contribute by adding a reproduction by myself or by my students/team/...`)

# Plot student specific questions. 
# Note: we only consider the students in the DL class here, not the AI survey students!
df_plot <- df_students %>% 
  dplyr::select(1:5) %>%
  gather("Question","A") %>% 
  mutate(A=if_else(A=="Neutal","Neutral",A)) %>% 
  count(Question,A) %>%
  spread(A,n) %>% 
  dplyr::select(Question,`Strongly disagree`,Disagree,Neutral,Agree,`Strongly agree`) %>%
  mutate(Question=fct_inorder(Question))

levels(df_plot$Question) <- paste0("(",letters[1:5],") ", levels(df_plot$Question))

pdf("student_questions.pdf",width = 11,height=3)
plot(likert(Question~.,data=df_plot, ylab="",main = ""))
dev.off()

pdf("student_questions_abbr.pdf",width = 10,height=3)
plot(likert(Question~.,data=df_plot %>% mutate(Question=str_replace_all(Question,"Doing a reproduction","...")), ylab="",main = ""),
     auto.key.in=list(corner = c(1, 0)
                      , x = 0.95
                      , y = 0.1),lattice.options = list(legend.bbox="full"))
dev.off()

pdf("student_questions_2.pdf",width = 8.2,height=7)
trellis.par.set(strip.border = list(col = 'transparent'))
plot(likert(Type~.|Question,data=df_plot %>% mutate(Type=""), ylab="",main = "",layout=c(1,5),
            strip.border = list(col = 'trans'), scales = list(tck = c(1,0)),
            col.strip.background="transparent", rightAxis=FALSE, strip=TRUE ))
dev.off()





# Plot questions shared between student and AI researcher survey
# Subjects in the AI researcher survey identifying as students are considered added to the student category here
df_plot <- df_ai %>% 
  bind_rows(df_students %>% dplyr::select(6:14) %>% mutate(`You identify yourself mostly as a`="Student")) %>% 
  dplyr::rename(Type=`You identify yourself mostly as a`) %>% 
  mutate(Type=fct_collapse(Type,Student=c("Student"),
                           Researcher=c("Experienced researcher","Starting researcher"))) %>% 
  gather("Question","A",-Type) %>% 
  filter(Question!="An online reproduction repository increases the awareness of reproductions.") %>% 
  count(Question,A,Type) %>% 
  complete(Question,A,Type,fill=list(n=0)) %>% 
  spread(A,n) %>% 
  dplyr::select(Question,`Strongly disagree`,Disagree,Neutral,Agree,`Strongly agree`,Type) %>% 
  mutate(Type=fct_rev(Type)) %>% 
  mutate(Question=fct_inorder(Question))

levels(df_plot$Question) <- paste0("(",letters[1:9],") ", levels(df_plot$Question))

pdf("other_questions.pdf",width =  8.2,height=8)
trellis.par.set(strip.border = list(col = 'transparent'))
plot(likert(Type~.|Question,data=df_plot,ylab="",main = "", 
            scales = list(tck = c(1,0)), as.percent = TRUE, layout=c(1,9),ylab.right=NULL,
            xlimEqualLeftRight=FALSE, strip.border = list(col = 'trans'), par.strip.text=list(cex=.8),
            col.strip.background="transparent", rightAxis=FALSE, strip=TRUE,cex=2))
dev.off()

